Electromagnetic Analogs of Quantum Mechanical Tunnelling

In this paper, we introduce the theoretical framework underlying our proposed methodology of verification and validation (V&V) for quantum mechanical emission models using analogous macroscopic electromagnetic systems. We derive the correspondence between quantum mechanics and electromagnetism using the transfer matrix approach, and describe the electromagnetic analog that will be used to anchor the atomistic quantum tunneling simulations. Finally, we illustrate this correspondence by comparing the quantum mechanical and electromagnetic systems for some simple, analytically soluble examples and outline future V&V work based on the framework presented here.

==> support/Afigure.m <==
%% Simple Plotting package demonstration
%   Various options have been commented out; uncomment to see effect
%   Make sure LGT has the same number of entries as you are plotting
%       (in the present case, we are plotting 3 lines, so 3 legend names)

%% Make some sample data in COLUMN format.
x = 4*(0:100)' / 100;	% sample x coordinate
ya = 1./sqrt(1 + x.^2);	% sample ya line
yb = exp(-x.^2);        % sample yb line
yc = sech(x);           % sample yc line

%% Create a structure called Ps
Ps = struct;

%% Load your data into the structure file:  Mxy(:,1) = x, rest are y
Ps.Mxy = [x,ya,yb,yc];              % This is your data entered into Ps

%% Graphics controls -  
Ps.Lgt = {'sqrt','exp','sech'};     % This is your Legend
Ps.xlabl  = 'x_j';                  % This is your y axis label
Ps.ylabl  = 'y(x_j)';              	% This is your y axis label
Ps.yrange = [0, 1.1];           	% This is the limits on y axis
Ps.titltx = 'Sample Figure';        % This is a title
Ps.filn	  = 'MyFig';                % This is the ouput file name
Ps.cred   = [1,0,0;0,1,0;0,0,1];    % This governs line color

%%	Call QPlot algorithm:  Ps is structure file; ifile is the figure window number

ifile = 2;
Ps.titltx	= 'Simple Figure';      % This is a title
QPlot(Ps,ifile);                    % a + ifile makes regular plot

% Ps.titltx	= 'Log Figure';         % This is a title
% QPlot(Ps,-ifile);                 % a - ifile makes log-log plot

%% Use this to increase size of figure
% set(gcf, 'Position',  [100, 100, 1200, 1200])

%% Output Figure (comment out the ones you don't want)
saveas(gcf,Ps.filn,'epsc');  %  as an EPS file (best)
saveas(gcf,Ps.filn,'pdf');   %  as an PDF file (good)
saveas(gcf,Ps.filn,'png');   %  as an PNG file (fast)

disp('Finished...')

==> support/QPlot.m <==
function tfln = QPlot(Pn,iopt)
%%  Function QPlot(Pn,ifig)
%       Rapid plotting of P structure data P.Mxy
%       ifig is the figure number (integer, should not be 0)
%       if it is negative, loglog of data is plotted
%       Output window:  odd windows are standard, even are loglog

Mxy = Pn.Mxy;
N = size(Mxy,2);
xlabl = Pn.xlabl;
ylabl = Pn.ylabl;

if iopt < 0
    Mxy = log10(Pn.Mxy);
    ifig = 2*max(abs(iopt),1) - 1;
    xlabl = join(['$\log_{10}(',xlabl,')$']);
    ylabl = join(['$\log_{10}(',ylabl,')$']);
    yrange = log10(Pn.yrange);
else
    Mxy = Pn.Mxy;
    ifig = 2*max(abs(iopt),1);
    xlabl = join(['$',xlabl,'$']);
    ylabl = join(['$',ylabl,'$']);
    yrange = Pn.yrange;
end
sx = Mxy(:,1); sy = Mxy(:,2:N);

figure(ifig)
colororder(Pn.cred)
plot(sx,sy)
set(gca,'fontsize',14)
xlabel(xlabl,'FontSize',24,'Interpreter','latex')
ylabel(ylabl,'FontSize',24,'Interpreter','latex')
legend(Pn.Lgt,  'FontSize',16,'Interpreter','latex','Location','best')
title(Pn.titltx,'FontSize',18,'Interpreter','latex')
ylim(yrange)

% Naming convention:  filn + figure number
tfln = [Pn.filn,num2str(ifig)];


